Fast Adaptive Fourier Integration for Spectral Densities of Gaussian Processes

The specification of a covariance function is of paramount importance when employing Gaussian process models, but the requirement of positive definiteness severely limits those used in practice. Designing flexible stationary covariance functions is, however, straightforward in the spectral domain, where one needs only to supply a positive and symmetric spectral density. In this work, we introduce an adaptive integration framework for efficiently and accurately evaluating covariance functions and their derivatives at irregular locations directly from \textit{any} continuous, integrable spectral density. In order to make this approach computationally tractable, we employ high-order panel quadrature, the nonuniform fast Fourier transform, and a Nyquist-informed panel selection heuristic, and derive novel algebraic truncation error bounds which are used to monitor convergence. As a result, we demonstrate several orders of magnitude speedup compared to naive uniform quadrature approaches, allowing us to evaluate covariance functions from slowly decaying, singular spectral densities at millions of locations to a user-specified tolerance in seconds on a laptop. We then apply our methodology to perform gradient-based maximum likelihood estimation using a previously numerically infeasible long-memory spectral model for wind velocities below the atmospheric boundary layer.

==> figures/code/accuracy_test_plot.jl <==
using SpectralKernels, ForwardDiff, BenchmarkTools, Printf, Plots, Plots.Measures, Random, LinearAlgebra, LaTeXStrings

include("../../../SpectralKernels.jl/scripts/matern_pair.jl")

p = -0.1
parms_init = (0.5, 0.51)
parms = (inv(matern_cov(0, (1.0, parms_init...))), parms_init...)

quadspec = (2^12, 2^0)

Random.seed!(123)
npts = 1000
pts  = sort(rand(npts))

tols = 10.0 .^ (-6:-1:-12)
errs = Matrix{Float64}(undef, 6, length(tols))

dsdfv = SpectralKernels.component_derivatives(matern_sdf, Val(4))
nusdf = SpectralKernels.ParametricFun(dsdfv[3], tuple(parms...))
psdf  = SpectralKernels.ParametricFun(matern_sdf, tuple(parms...))

gr(size=(1050,290))
default(fontfamily="Computer Modern")
Plots.scalefontsizes()
Plots.scalefontsizes(1.5)
pls  = Vector{Plots.Plot}(undef, 4)
iter = zip(
    [L"K(r), \alpha=0", 
    L"K(r)", 
    L"\frac{\partial K(r)}{\partial\nu}", 
    L"\frac{\partial K(r)}{\partial \alpha}"],
    [
        x -> matern_cov(x, parms), 
        x -> sing_matern_cov(x, p, parms), 
        x -> ForwardDiff.derivative(_nu->sing_matern_cov(x, p, [parms[1:2]...; _nu]), parms[3]),
        x -> ForwardDiff.derivative(_p->sing_matern_cov(x, _p, parms), p)
        ],
    [
        w -> matern_sdf(w, parms), 
        w -> matern_sdf(w, parms), 
        nusdf, 
        psdf],
    [0, p, p, p],
    [false, false, false, true]
)
for (j, (title, K, S, p, logw)) in enumerate(iter)
    @printf("Making plot %i\n", j)
    M_kernel = [K(abs(p1 - p2)) for p1 in pts, p2 in pts]
    for (i, tol) in enumerate(tols)
        @printf("-- computing errors for tol = %.2e\n", tol)
        
        cfg = AdaptiveKernelConfig(
            S,
            tol=tol, 
            quadspec=quadspec, 
            p=p,
            logw=logw
        )

        M_fourier = SpectralKernels.build_dense_cov_matrix(cfg, pts)

        errs[1,i] = maximum(abs.(M_kernel - M_fourier))
        errs[2,i] = opnorm(M_kernel - M_fourier)
        errs[3,i] = norm(M_kernel - M_fourier) 

        errs[4,i] = errs[1,i] / maximum(abs.(M_kernel))
        errs[5,i] = errs[2,i] / opnorm(M_kernel)
        errs[6,i] = errs[3,i] / norm(M_kernel)
    end

    pl = plot(
        [1e-16, 1e-4], [1e-16, 1e-4],
        title=title,
        xlabel="ε", 
        ylabel=(j==1) ? "Relative error" : "",
        label="ε",
        xscale=:log10, yscale=:log10,
        xlims=[0.2e-12, 2e-6], 
        xticks=[1e-12, 1e-10, 1e-8, 1e-6],
        ylims=[0.2e-12, 8e-6],
        yticks=[1e-12, 1e-10, 1e-8, 1e-6],
        legend=(j==1) ? :topleft : :none,
        legendfontsize=10,
        markersize=0,
        color=:black,
        bottommargin=10mm,
        leftmargin=(j==1) ? 8mm : 0mm
        )
    plot!(pl,
        tols, errs[4:6,:]', 
        labels=["max" "spectral" "Frobenius"],
        markersize=4,
        markershape=[:rect :circle :diamond],
        markerstrokewidth=0,
        color=[:red :blue :green],
        linestyle=:dash
    )

    pls[j] = pl
end

pl = plot(pls..., layout=grid(1, 4))
display(pl)

savefig(pl, "../relative_error.pdf")

==> figures/code/example_genearlizedmatern_plot.jl <==

using SpectralKernels, LinearAlgebra, Plots, Plots.PlotMeasures, Printf, LaTeXStrings

# Constraints:
# alpha*(nu + 1/2) - beta > 1.0

function S(w) 
  (phi, lam, beta, rho, alpha, nu) = (1.0, 0.01, 0.75, 1.0, 1.65, 1.45)
  phi*(lam + (1-lam)*abs(w)^beta)*(rho^2 + abs(w)^alpha)^(-nu - 1/2)
end

# set up adaptive integration config
const n   = 1000
const xs  = collect(range(0.0, stop=1.0, length=n))
const cfg = AdaptiveKernelConfig(S, tol=1e-12, quadspec=(2^14, 2^4),
                                 convergence_criteria=:panel)
const K_fourier, err_est = kernel_values(cfg, xs, verbose=true);
K_fourier ./= K_fourier[1]

function gencov()
  C = [K_fourier[abs(i-j)+1] for i in 1:n, j in 1:n]
  @show extrema(eigvals(C))
  W = cholesky(C).L
  samples = W*randn(n, 1)
  (C, samples)
end
(C, samples) = gencov()

ws = range(0, stop=500, length=n)[2:end]

gr(size=(1000,200))
default(fontfamily="Computer Modern")
Plots.scalefontsizes()
Plots.scalefontsizes(1.25)
p1 = plot(
    title=L"$S(\omega)$",
    ws, S.(ws), label="",
    linewidth=1, color=:blue,
    # xscale=:log10,
    yticks=[1e-6, 1e-3],
    yscale=:log10,
    dpi=200,
    xlabel=L"$\omega$")
p2 = plot(
    title=L"$K(r)$",
    xs, K_fourier, label="",
    linewidth=1, color=:red,
    dpi=200,
    xlabel=L"$r$")
p3 = plot(
    title=L"$Z(x)$",
    xs, samples, label="",
    linewidth=1, color=:black,
    dpi=200,
    xlabel=L"$x$")

pl = plot(p1, p2, p3, layout=grid(1,3), bottommargin=6mm)
display(pl)

savefig(pl, "../example_generalizedmatern.pdf")



==> figures/code/example_kernel_plot.jl <==

using SpectralKernels, LinearAlgebra, Plots, Plots.PlotMeasures, Printf, LaTeXStrings, Polynomials

type = "oscillatory"

if type == "oscillatory"
    p = 0.0
    v, a, b, c, d = [1.3, 10, 0.01, 1, 1]
    S(w) = (1 + (w/a)^2)^(-v-0.5) * (1 - exp(-w*b)*sin(2pi*c*(w/a)^d))
elseif type == "chebyshev"
    a, b = [10, 100]
    c = [  
        0.9579871715982113
        0.1685655989357389
        -0.5437741543492275
        -0.7869476456654225
        0
        -0.9270253459354798
        -0.9597144380129826
        -0.8243803056618717
        -5
        ]
    S(w) = exp(-w/b) * exp(ChebyshevT(c)((w-a)/(w+a)))
    p = -0.9
else
    error("kernel options are 'oscillatory' and 'chebyshev'.")
end

# set up adaptive integration config
# if !(@isdefined cfg)
    const tol = 1e-12
    const quadspec = (2^12, 2^0)
    const cfg = AdaptiveKernelConfig(
        S, tol=tol, 
        quadspec=quadspec, 
        convergence_criteria=:panel,
        p=p
        )
# end

n = 1000
xs = collect(range(0.0, stop=1.0, length=n))
@time K_fourier, err_est = kernel_values(cfg, xs, verbose=true);
k0 = K_fourier[1]

C = Matrix{Float64}(undef, n, n)
for i=1:n
    for j=1:n
        C[i,j] = K_fourier[abs(i-j)+1]
    end
end
@show extrema(eigvals(C))
W = cholesky(C + 1e-10*Diagonal(ones(n))).L
#

samples = W*randn(n, 1)

#

ws = range(0, stop=500, length=n)[2:end]

gr(size=(1000,200))
default(fontfamily="Computer Modern")
Plots.scalefontsizes()
Plots.scalefontsizes(1.25)
p1 = plot(
    title=(type == "oscillatory" ? L"$S(\omega)$" : ""),
    ws, ws.^p .* S.(ws) / k0, label="",
    linewidth=1, color=:blue,
    # xscale=:log10,
    yscale=:log10,
    dpi=200,
    xlabel=(type == "oscillatory" ? "" : L"$\omega$")
    )
p2 = plot(
    title=(type == "oscillatory" ? L"$K(r)$" : ""),
    xs, K_fourier / k0, label="",
    linewidth=1, color=:red,
    yticks=[-0.25, 0, 0.25, 0.5, 0.75, 1],
    dpi=200,
    xlabel=(type == "oscillatory" ? "" : L"$r$")
    )
p3 = plot(
    title=(type == "oscillatory" ? L"$Z(x)$" : ""),
    xs, samples / sqrt(k0), label="",
    linewidth=1, color=:black,
    dpi=200,
    xlabel=(type == "oscillatory" ? "" : L"$x$")
    )

pl = plot(p1, p2, p3, layout=grid(1,3), bottommargin=6mm)
display(pl)

savefig(pl, "../example_$type.pdf")

==> figures/code/example_kernel_plot_2D.jl <==

using SpectralKernels, LinearAlgebra, Plots, Plots.PlotMeasures, Printf, LaTeXStrings, Polynomials

type = "oscillatory"

if type == "oscillatory"
    p = 0.0
    v, a, b, c, d = [2.3, 6, 1e-2, 1, 1.3]
    S(w) = (1 + (w/a)^2)^(-v-0.5) * (1 - exp(-w*b)*sin(2pi*c*(w/a)^d))
    # b   = 20
    # cs  = 10 .^ range(0, stop=-12, length=b)
    # w0s = range(0, stop=40, length=b) .^ 1.3
    # ls  = range(w0s[2]/30, stop=w0s[2], length=b)
    # S(w) = sum(c*exp(-abs(abs(w) - w0)/l) for (c, w0, l) in zip(cs, w0s, ls))
elseif type == "chebyshev"
    a, b = [5, 10000]
    c = [  
        0.9579871715982113
        0.1685655989357389
        -0.5437741543492275
        -0.7869476456654225
        0
        -0.9270253459354798
        -0.9597144380129826
        -0.8243803056618717
        -5
        ]
    S(w) = exp(-w/b + ChebyshevT(c)((w-a)/(w+a)))
    p = -0.6
else
    error("kernel options are 'oscillatory' and 'chebyshev'.")
end

# set up adaptive integration config
# if !(@isdefined cfg)
    const tol = 1e-6
    const quadspec = (2^12, 2^0)
    const cfg = AdaptiveKernelConfig(
        S, tol=tol, 
        quadspec=quadspec, 
        convergence_criteria=:panel,
        p=p
        )
# end

N = 91
xs_1D = collect(range(0.0, stop=1.0, length=N))
xs_2D = collect.(Iterators.product(xs_1D, xs_1D))
rs    = sort(unique(norm.(xs_2D)))
@time K_fourier, err_est = kernel_values(cfg, rs, verbose=true, bessel=true);
k0 = K_fourier[1]

dict = Dict(zip(Float32.(rs), K_fourier))

##

xs_plot_1D = xs_1D .- 0.5
xs_plot_2D = collect.(Iterators.product(xs_plot_1D, xs_plot_1D))
K_mat = Matrix{Float64}(undef, N, N)
for i=1:N
    for j=1:N
        K_mat[i,j] = dict[Float32(norm(xs_plot_2D[i,j]))]
    end
end

n = length(xs_2D)
C = Matrix{Float64}(undef, n, n)
for i=1:n
    for j=1:n
        C[i,j] = dict[Float32(norm(xs_2D[i] - xs_2D[j]))]
    end
end
@show extrema(eigvals(C))
W = cholesky(C).L

##

# sample = W*randn(n)

# ws_plot_width = (type=="oscillatory" ? 20 : 200)
ws_plot_width = 40
ws_1D = range(-ws_plot_width, stop=ws_plot_width, length=N)
ws_2D = [norm([ws_1D[j], ws_1D[k]]) for j=1:N, k=1:N]
S_mat = ws_2D.^p .* S.(ws_2D)

gr(size=(1100,230))
default(fontfamily="Computer Modern")
Plots.scalefontsizes()
Plots.scalefontsizes(1.5)
p1 = heatmap(
    ws_1D, ws_1D, log10.(S_mat / k0), 
    # title=L"$S(\omega)$", 
    label="",
    xticks=[-30, 0, 30],
    yticks=[-30, 0, 30],
    # levels=100, linewidth=0, 
    color=:Purples, 
    clims=(-7, maximum(log10.(S_mat / k0))),
    dpi=300,
    xlabel=L"$\omega_1$",
    ylabel=L"$\omega_2$",
    )
cmax = maximum(K_mat) / k0
p2 = heatmap(
    xs_1D, xs_1D, K_mat / k0, 
    # title=L"$K(r)$", 
    label="",
    xticks=(0:0.5:1, ["-0.5", "0", "0.5"]),
    yticks=(0:0.5:1, ["-0.5", "0", "0.5"]),
    # levels=100, linewidth=0, 
    color=reverse(cgrad(:RdBu)), clims=(-cmax, cmax),
    dpi=300,
    xlabel=L"$r_1$",
    ylabel=L"$r_2$"
    )
p3 = heatmap(
    xs_1D, xs_1D, reshape(sample, N, N) / sqrt(k0),
    # title=L"$Z(x)$", 
    label="",
    xticks=(0:0.5:1, ["0", "0.5", "1"]),
    yticks=(0:0.5:1, ["0", "0.5", "1"]),
    # levels=100, linewidth=0, 
    color=reverse(cgrad(:Spectral)),
    dpi=300,
    xlabel=L"$x_1$",
    ylabel=L"$x_2$"
    )

pl = plot(p1, p2, p3, layout=grid(1,3), bottommargin=8mm, leftmargin=10mm, rightmargin=0mm)
display(pl)

##

savefig(pl, "../example_$(type)_2D.pdf")
savefig(pl, "../example_$(type)_2D.png")

==> figures/code/gamma_truncation_bound.jl <==
using SpecialFunctions, Plots, Plots.PlotMeasures, LaTeXStrings, Printf

### Gamma function bound

ys   = 10 .^ range(-14, stop=12, length=1000)
s    = -1
vals = abs.(gamma.(s, im*ys))

ref = true
gr(size=(750,250))
default(fontfamily="Computer Modern")
Plots.scalefontsizes()
Plots.scalefontsizes(1.5)
p1 = plot(
    yscale=:log10, scale=:log10, legend=:bottomleft,
    legendfontsize=10,
    # title=L"$|\Gamma(s, iy)|$" * ", s = $s",
    xlabel="y", ylabel="", dpi=300, ylims=[1e-14, 1e13]
)
plot!(p1, 
    ys, vals,
    label=L"$|\Gamma(-s, iy)|$", 
    linewidth=2, c=palette(:default)[4], yticks=[1e-8, 1e0, 1e8]
)
if ref
    plot!(p1, 
        ys, ys.^(s-1),
        label=L"$y^{s-1}$",
        line=(1, :dash, :black)
    )
    plot!(p1,
        ys, -ys.^s/s,
        label=L"$-y^s/s$",
        line=(1, :dashdot, :black)
    )
end

bound = min.(ys.^(s-1), -ys.^s/s)
@printf(
    "min and max relative gap between bound and value (should be positive): (%.2e, %.2e)\n", 
    extrema((bound - vals) ./ vals)...
    )

display(p1)

### Truncation error bound

trunc(d, x, b) = b^(d+1) * real(expint(-d, 2pi*im*b*x))

n  = 100
bs = 10 .^ range(-4, stop=16, length=1000)

ref = true
d  = s-1
xs = 10 .^ range(-6, stop=0, length=3)
p2 = plot(
    yscale=:log10, scale=:log10, legend=:topright,
    legendfontsize=9,
    # title=L"$|\int {}_b^\infty \omega^d \cos(2\pi\omega x) d\omega|$" * ", d = $d",
    xlabel="b", ylabel="", dpi=300, ylims=[1e-14, 1e7]
)
for (j, x) in enumerate(xs)
    plot!(p2, 
        bs, abs.(trunc.(d, x, bs)),
        label=@sprintf("r=%.0e", x),
        c=palette(:default)[j], linewidth=2
    )
    if ref
        plot!(p2, 
            bs, (bs).^d / (2pi*x),
            label="",
            line=(1, :dash, palette(:default)[j])
        )
    end
end
plot!(p2,
    [], [],
    label=L"$b^{-\beta}/(2\pi r)$",
    line=(1, :dash, :black)
)
plot!(p2,
    bs, -bs.^(d+1)/(d+1),
    label=L"$b^{-\beta+1}/(\beta-1)$",
    line=(1, :dashdot, :black)
)

display(p2)

pl = plot(p1, p2, layout=grid(1,2), bottommargin=7mm)

savefig(pl, "../truncation_bound.pdf")

==> figures/code/panel_integration_plot.jl <==

using SpectralKernels, Plots, Plots.PlotMeasures, Printf, LaTeXStrings

include("../../../SpectralKernels.jl/scripts/matern_pair.jl")

# Matern parameters lengthscale, smoothness
parms_init = (1.0, 0.5)

# normalize so that K(0) = 1
parms = (inv(matern_cov(0, (1.0, parms_init...))), parms_init...)

# set up Matern Fourier pair
S(w) = matern_sdf(w, parms)
K(x) = matern_cov(x, parms)

# set up adaptive integration config
tol = 1e-8
m   = 5000
cfg = AdaptiveKernelConfig(
    S, 
    tol=tol, 
    quadspec=(m, 1),
    tail=ceil(Int64, -2*(parms[3]+0.5))
    )

# compute kernel
n  = 50
xs = 10 .^ range(-6, stop=0, length=n)
K_true = K.(xs)

# setup grid in w space for plotting
ws = range(0, stop=2.2e+05, length=1000)
# ws = 10 .^ range(-8, stop=6, length=1000)
Slims = collect(extrema(S.(ws)))

# integrate some panels
gr(size=(1000,450))
default(fontfamily="Computer Modern")
Plots.scalefontsizes()
Plots.scalefontsizes(1.5)
pls = Matrix{Plots.Plot}(undef, 4, 2)
K_fourier = zeros(length(xs))
is_unconverged = trues(length(xs))
(a, b) = (0, 0)
for j=1:4
    highest_unconv_ix = findlast(is_unconverged)
    (a, b) = (b, b + SpectralKernels.quadsz(cfg) / (2*xs[highest_unconv_ix]))
    @show sum(is_unconverged)
    @show b-a
    xs_unconv = xs[is_unconverged]
    view(K_fourier, is_unconverged) .+= 2*SpectralKernels.fourier_integrate_interval(a, b, cfg, xs_unconv, 1.0, true)[1]
    is_unconverged[abs.(K_fourier - K_true) .< tol] .= false
    
    # plot spectral density
    nds = a .+ (cfg.legrule.no1 .+ 1)*(b-a)/2
    sk = ceil(Int64, m/16)
    pls[j,1] = plot(
        ws[ws .< a], cfg.sdf.(ws[ws .< a]), dpi=300,
        title=latexstring(@sprintf("(b-a) = \\texttt{%.1e}", b-a)),
        titlefontsize=16,
        label="", xlabel=L"$\omega$", ylabel=((j==1) ? L"$S(\omega)$" : ""),
        xlims=collect(extrema(ws)), 
        yscale=:log10,
        xticks=([0, 1e5, 2e5],["0", L"10^5", L"2 \times 10^5"]),
        c=:blue, linewidth=2, left_margin=((j==1) ? 5mm : 0mm), right_margin=((j==4) ? 3mm : 0mm)
        )
    plot!(pls[j,1], 
        ws[(ws .> a) .* (ws .< b)], cfg.sdf.(ws[(ws .> a) .* (ws .< b)]), 
        label="", c=:black, linewidth=1
        )
    scatter!(pls[j,1], 
        nds[1:sk:end], cfg.sdf.(nds[1:sk:end]), 
        label="", c=:black, markersize=2
        )
    plot!(pls[j,1], 
        ws[ws .> b], cfg.sdf.(ws[ws .> b]), 
        label="", c=:red, linestyle=:dash
        )
    plot!(pls[j,1], [a,a], Slims, label="", c=:black, linestyle=:dash)
    plot!(pls[j,1], [b,b], Slims, label="", c=:black, linestyle=:dash)

    # plot errors
    pls[j,2] = scatter(
        xs[is_unconverged], abs.(K_true - K_fourier)[is_unconverged], dpi=300,
        label="", xlabel=L"$r$", ylabel=((j==1) ? L"Abs. err. in $K(r)$" : ""),
        yscale=:log10, xscale=:log10, ylims=[1e-13, 1e-3],
        xticks=10. .^ (-6:2:0), 
        markerstrokecolor=:red, markersize=2, 
        markercolor=:white, markerstrokewidth=1,
        left_margin=((j==1) ? 5mm : 0mm), bottom_margin=5mm,
        top_margin=8mm
        )
    scatter!(pls[j,2],
        xs[broadcast(!, is_unconverged)], abs.(K_true - K_fourier)[broadcast(!, is_unconverged)], 
        label="",
        markersize=2, color=:green, markerstrokewidth=0
        )
    plot!(pls[j,2], collect(extrema(xs)), [tol, tol], label="", c=:black, linestyle=:dash)
end

pl = plot(pls..., layout=grid(2,4))
display(pl)

savefig(pl, "../panel_integration.pdf")

==> figures/code/pointwise_error_plot.jl <==

using SpectralKernels, HypergeometricFunctions, Printf, ForwardDiff, LinearAlgebra, Plots, Plots.Measures, LaTeXStrings

include("../../../SpectralKernels.jl/scripts/matern_pair.jl")

# singularity parameter
# const p = -0.0
const p = -0.5
type = iszero(p) ? "nonsingular" : "singular"

# Matern parameters lengthscale, smoothness
parms_init = (1.0, 0.51 + p/2)

function kernel(x, p, parms)
    if p == 0
        return matern_cov(x, parms)
    else
        v, a, b = parms
        return v * a^(-2b)*(2pi)^(-p) / gamma(0.5 + b) * (
            2^(2b+1)*pi^(2b)*(a*x)^(2b)*x^(-p)*cos(b*pi-p*pi/2)*gamma(0.5+b)*gamma(-2b+p) * 
            pFq((0.5+b,), (0.5+b-p/2, 1+b-p/2), a^2*pi^2*x^2) + 
            (2pi)^p*(a)^p*gamma(b-p/2)*gamma(0.5+p/2) * 
            pFq((0.5+p/2,), (0.5, 1-b+p/2), a^2*pi^2*x^2)
        )
    end
end

# normalize so that K(0) = 1
const parms = (inv(kernel(1e-200, p, (1.0, parms_init...))), parms_init...)

# set up Matern Fourier pair
S(w) = matern_sdf(w, parms)
K(x) = kernel(x, p, parms)

# points for plotting
n = 100
xs = 10 .^ range(-8, stop=0, length=n) 

tols = [1e-4, 1e-8, 1e-12]
gr(size=(1000,300))
default(fontfamily="Computer Modern")
pls  = Vector{Plots.Plot}(undef, 3)
for (j, tol) in enumerate(tols)
    # set up adaptive integration config
    # if !(@isdefined cfg)
        cfg = AdaptiveKernelConfig(
            S,
            tol=tol,
            convergence_criteria=:both,
            quadspec=(2^8, 2^0), 
            p=p
            )
    # end

    @time K_fourier, err_est = kernel_values(cfg, xs, verbose=true);

    K_true   = K.(xs)
    err_true = K_true - K_fourier

    pl = plot(
        legend=(j==1 ? :bottomright : :none),
        dpi=200,
        yscale=:log10, 
        xscale=:log10, 
        xlabel=L"$r$", ylims=[1e-16, 1e-2]
        )
    plot!(pl,
        xs, 
        abs.(err_est),
        label="error estimate", 
        linestyle=:dash, 
        linecolor=:blue,
        linealpha=0.0,
        markerstrokecolor=:blue, 
        markeralpha=0.5,
        markercolor=:white, 
        markersize=3,
        markershape=:circle
        )
    plot!(pl,
        xs, 
        abs.(err_true),
        label="error", 
        linestyle=:solid, linealpha=0.0,
        c=:green, alpha=1, marker=2, markerstrokewidth=0
        )
    plot!(pl,
        [extrema(xs)...], 
        [tol, tol],
        label=L"$\varepsilon$", linestyle=:dash, linewidth=2, c=:black
        )
    pls[j] = pl
end

pl = plot(pls..., layout=grid(1,3), bottommargin=5mm)
display(pl)

savefig(pl, "../pointwise_error_$type.pdf")


==> figures/code/speed_test_plot.jl <==
using SpectralKernels, ForwardDiff, BenchmarkTools, Printf, Plots, Plots.Measures, Random, LinearAlgebra, LaTeXStrings, DelimitedFiles, FINUFFT

include("../../../SpectralKernels.jl/scripts/matern_pair.jl")

function bin_nodes(nodes, bins)
    nodes_binned = zeros(length(bins))

    b = 1
    for node in nodes
        if node < bins[b+1]
            nodes_binned[b] += 1
        else
            nodes_binned[b+1] += 1
            b += 1
        end
    end

    nodes_binned[nodes_binned .== 0] .= NaN

    return nodes_binned
end

BenchmarkTools.DEFAULT_PARAMETERS.samples = 1000

Random.seed!(123)

parms_init = (0.5, 0.55)
parms = (inv(matern_cov(0, (1.0, parms_init...))), parms_init...)
phi, alpha, nu = parms

S(w) = matern_sdf(w, parms)
K(x) = matern_cov(x, parms)

# tolerances to time and plot
tols = [1e-4, 1e-8, 1e-12]

# number of observations N and interpoint distance n 
Ns = round.(Int64, 10 .^ range(1, stop=2, length=3))
# Ns = round.(Int64, 10 .^ range(1, stop=4, length=10))
ns = Int64.((Ns .- 1) .* Ns / 2 .+ 1)

gr(size=(1000,300))
default(fontfamily="Computer Modern")
Plots.scalefontsizes()
Plots.scalefontsizes(1.5)
pls   = Vector{Plots.Plot}(undef, length(tols))
for (i, tol) in enumerate(tols)
    @printf("Timing ε = %.0e\n", tol)

    # determine trapezoidal rule using Barnett 2023 Corr. 6
    l = sqrt(2nu)/(2pi*alpha) 
    h = (1 + l*sqrt(2/nu)*log(3/tol))^(-1)
    m_trap = ceil(
        Int64, 
        (1/(sqrt(pi)*tol))^(1/(2*nu)) * 1.6sqrt(nu)/(pi*h*l)
    )

    # set up our adaptive quadrature
    quadspec = (2^12, 2^4)
    cfg = AdaptiveKernelConfig(
                S,
                tol=tol,
                quadspec=quadspec,
                convergence_criteria=:tails
            )

    timings = fill(NaN, 3, length(Ns))
    for (j, (N, n)) in enumerate(zip(Ns, ns))
        @printf("  N = %i points (n = %i distances)\n", N, n)        
        pts = rand(N)
        xs_unsort = [
            0.0; 
            vcat([[abs(pts[i] - pts[j]) for j=i+1:N] for i=1:N-1]...)
            ]
        perm = sortperm(xs_unsort)
        xs   = xs_unsort[perm]

        # compute and save quadrature nodes and unconverged distances
        rm("nodes.csv", force=true)
        rm("dists.csv", force=true)
        kernel_values(cfg, xs, verbose=false, save_quad=true)
        nodes = collect.(eachrow(readdlm("nodes.csv", ',', Float64)))
        dists = Vector{Vector{Float64}}(undef, size(nodes, 1))
        open("dists.csv", "r") do dists_file
            for i=1:size(nodes, 1)
                dists[i] = parse.(Float64, split(readline(dists_file), ','))
            end
        end
        m_ours = sum(length.(nodes))

        # time our method
        buf = ComplexF64.(randn(prod(cfg.quadspec)))
        timings[1, j] = @belapsed begin
            for (panel_nodes, panel_dists) in zip($nodes, $dists)
                int = nufft1d3(panel_nodes, $buf, +1, 1e-14, 2pi*panel_dists)
            end
        end
        @printf("    our method : %i nodes\t%.2e s\n", m_ours, timings[1, j])

        # time our quadrature scheme but with direct Fourier sums
        if n * m_ours < 1e9
            timings[2, j] = @elapsed begin
                for (panel_nodes, panel_dists) in zip(nodes, dists)
                    int = zeros(ComplexF64, length(panel_dists))
                    for j in eachindex(panel_dists)
                        @inbounds begin
                            xj = panel_dists[j]
                            @simd for k in eachindex(panel_nodes)
                                int[j] += buf[k]*cispi(2*panel_nodes[k]*xj)
                            end
                        end
                    end
                end
            end
        end
        @printf("    direct GL  : %i nodes\t%.2e s\n", m_ours, timings[2, j])

        # time NUFFT accelerated trapezoidal rule
        if m_trap < 1e9
            buf = ComplexF64.(h*S.(-h*m_trap:h:h*m_trap))
            timings[3, j] = @belapsed begin
                int = nufft1d2(2pi*$xs*$h, +1, 1e-14, $buf)
            end
        end
        @printf("    NUFFT trap : %i nodes\t%.2e s\n", 2m_trap+1, timings[3, j])
    end

    # writing timings to file
    open("../timing.csv", "a") do file
        writedlm(file, replace(x -> isnan(x) ? 0 : x, timings))
        write(file, "\n\n")
    end

    # plot timings
    pls[i] = plot(
        ns, timings', 
        title=latexstring(@sprintf("\$\\varepsilon = \\texttt{%.0e}\$", tol)),
        xlabel=L"$n$",
        ylabel="CPU time (s)",
        label="",
        legend=(i==1 ? :topright : :none),
        xscale=:log10, yscale=:log10,
        bottommargin=8mm,
        leftmargin=8mm,
        markersize=4,
        markerstrokewidth=0,
        labels=["NUFFT GL" "direct GL" "NUFFT trap"],
        markershape=[:rect :circle :diamond],
        color=[:red :blue :green],
        linestyle=:dash
        )
    display(pls[i])
end

pl = plot(pls..., layout=grid(1, length(tols)))
display(pl)

# savefig(pl, "../timing.pdf")

==> figures/code/trapezoidal_plot.jl <==
using FINUFFT, LinearAlgebra, Plots, Plots.PlotMeasures

include("../../../SpectralKernels.jl/scripts/matern_pair.jl")

# Matern parameters alpha, rho, nu
parms = [1.0, 1.0, 0.5]
# normalize for convenience
parms[1] = inv(matern_cov(0, parms))

# set up Matern Fourier pair
S(w) = matern_sdf(w, parms)
K(x) = matern_cov(x, parms)

# set truncation tolerance for S to define domain of integration
tol = 1e-8
# set discretization width to resolve S
h   = 1e-2
# set left endpoint of integration region
L = 1e+05

# find number of Fourier modes / discretization points in Fourier integral
m = ceil(Int64, L/h)
h = L/(m-1)

# points at which to evaluate K
n = 50
xs = 10 .^ range(-6, stop=0, length=n)

if m > 1e8
    error("You're using a grid of scary large size m = $m... turn down the tolerance.")
else
    println("Using m = $m Fourier modes, x in [$(minimum(xs)), $(maximum(xs))], ω in [0, $L].")
end

# trapezoidal nodes and weights
nds = [(j-1)*h for j=1:m]
wts = fill(h, m)
wts[[1,end]] ./= 2

# compute kernel by brute forcing the Fourier integral
t = @elapsed begin
    # K_naive = 2L / N * real.(fftshift(fft(fftshift(S.(w_grid)))))
    K_naive = 2*real.(vec(nufft1d3(nds, Vector{ComplexF64}(wts .* S.(nds)), +1, 1e-15, 2pi*xs)))
end
err = K.(xs) - K_naive

println("Integration of S to tol = $tol using naive IFFT took $t seconds.")

println("2-norm error = $(norm(err)), inf norm error = $(norm(err, Inf))")

# plot everything
nsk = ceil(Int64, n/1000)
msk = ceil(Int64, m/1000)

gr(size=(700,300))
default(fontfamily="Computer Modern")
ws = range(0, stop=1.3*L, length=1000)
Slims = collect(extrema(S.(ws)))
nds = range(0, stop=L, length=m)
sk = ceil(Int64, m/16)
p1 = plot(
    ws[ws .< L]/1e5, S.(ws[ws .< L]), dpi=300,
    label="", xlabel="ω", ylabel="S(ω)",
    xlims=collect(extrema(ws))/1e5, yscale=:log10, 
    c=:black, linewidth=1, left_margin=3mm
    )
scatter!(p1, 
    nds[1:sk:end]/1e5, S.(nds[1:sk:end]), 
    label="", c=:black, markersize=2
    )
plot!(p1, 
    ws[ws .> L]/1e5, S.(ws[ws .> L]), 
    label="", c=:red, linestyle=:dash, rightmargin=10mm
    )
plot!(p1, [L,L]/1e5, Slims, label="", c=:black, linestyle=:dash)

p2 = plot(
    dpi=200,
    yscale=:log10, xscale=:log10,
    ylabel="Absolute error in K(r)", xlabel="r", ylims=[1e-13, 1e-3]
    )
plot!(p2,
    xs[1:nsk:end], 
    abs.(err[1:nsk:end]),
    label="", 
    linestyle=:solid, linealpha=0.0,
    c=:blue, alpha=0.7, marker=2, markerstrokewidth=0
    )

pl = plot(p1, p2, layout=grid(1,2), bottom_margin=3mm)
display(pl)

savefig(pl, "../trapezoidal.pdf")
